Accelerated and Inexact Soft-Impute for Large-Scale Matrix and Tensor Completion

Matrix and tensor completion aim to recover a low-rank matrix / tensor from limited observations and have been commonly used in applications such as recommender systems and multi-relational data mining. A state-of-the-art matrix completion algorithm is Soft-Impute, which exploits the special "sparse plus low-rank" structure of the matrix iterates to allow efficient SVD in each iteration. Though Soft-Impute is a proximal algorithm, it is generally believed that acceleration destroys the special structure and is thus not useful. In this paper, we show that Soft-Impute can indeed be accelerated without comprising this structure. To further reduce the iteration time complexity, we propose an approximate singular value thresholding scheme based on the power method. Theoretical analysis shows that the proposed algorithm still enjoys the fast $O(1/T^2)$ convergence rate of accelerated proximal algorithms. We further extend the proposed algorithm to tensor completion with the scaled latent nuclear norm regularizer. We show that a similar "sparse plus low-rank" structure also exists, leading to low iteration complexity and fast $O(1/T^2)$ convergence rate. Extensive experiments demonstrate that the proposed algorithm is much faster than Soft-Impute and other state-of-the-art matrix and tensor completion algorithms.

==> figures/crop.m <==
function crop(filename,append,margin)
%CROP gets rid of whitespace around an image
%   CROP(FILENAME,APPEND,MARGIN) is the full calling form. APPEND and
%      MARGIN are optional inputs.
%
%   CROP('filename.ext') crops the image in the file and saves it using
%   the original filename, overwriting the old image. The extension (ext)
%   can be anything IMREAD supports.
%
%   CROP(directory) crops all images in a directory. 
%
%   If APPEND is 1, CROP saves the cropped image as 'filename_crop.ext'
%   in the same directory as the original.
%
%   MARGIN sets the margin width in pixels (default is 10).
%
%   Changes since version 1:
%       1. Now accepts directories as input.
%       2. Improved input checks and comments.
%       3. Handles transparency in .png files.
%       4. Just prior to saving version 1, I added the APPEND option.
%
%   Example:
%       crop('C:\MATLAB7\toolbox\matlab\demos\html\cruller_01.png',1)
%
%   See also: IMREAD, IMWRITE

%   Requirements: your FIND must allow the 'last' option (version 7+?)
%   Written by Andy Bliss Sept 8th, 2006. Revised May 31, 2012.

%set the default margin width in pixels
if nargin<3 || isempty(margin)
    margin=10; %15;
end
%default is to save with original filename
if nargin<2 || isempty(append)
    append=0;
end

%Get image names
if isstruct(filename) %assuming it is a struct as produced from DIR
    files=filename;
elseif isdir(filename) %if the input is a directory, get all the image files from the directory
    currentdir=pwd;
    cd (filename)
    files=[dir('*.png'); dir('*.gif'); dir('*.bmp'); dir('*.jpg')];
else %if it is a single file:
    files.name=filename;
end

%loop over all the files
for n=1:length(files)
    filename=files(n).name;

    %get file info
    info=imfinfo(filename);
    
    %get the image
    if strcmp(info.Format,'png') %if it has transparent pixels
        T=imread(filename,'backgroundcolor',[1 1 1]); %backgroundcolor makes transparent pixels white, so they don't affect cropping.
    else
        T=imread(filename);
    end

    %sum the RGB values of the image
    xsum=sum(sum(T,3));
    ysum=sum(sum(T,3),2);
    % figure,plot(xsum),title('xsum'),xlabel('distance from left (pixels)'),ylabel('image intensity (big numbers are white)')
    % figure,plot(ysum),title('ysum'),xlabel('distance from top (pixels)'),ylabel('image intensity (big numbers are white)')

    %xsum will be equal to max(xsum) wherever there is a blank column in 
    %   the image (rgb white is [255,255,255]). The left edge for the 
    %   cropped image is found by looking for the first column in which 
    %   xsum is less than max(xsum) and then subtracting the margin.
    %   Similar code for other edges.
    xleftedge=find(xsum<max(xsum),1,'first')-margin;
    if xleftedge<1
        xleftedge=1;
    end
    xrightedge=find(xsum<max(xsum),1,'last')+margin;
    if xrightedge>length(xsum)
        xrightedge=length(xsum);
    end
    ytopedge=find(ysum<max(ysum),1,'first')-margin;
    if ytopedge<1
        ytopedge=1;
    end
    ybottomedge=find(ysum<max(ysum),1,'last')+margin;
    if ybottomedge>length(ysum)
        ybottomedge=length(ysum);
    end

    %resave the image
    if append
        filename=[filename(1:end-4) '_crop' filename(end-3:end)];
    end
    imwrite(T(ytopedge:ybottomedge,xleftedge:xrightedge,:),filename)
end
%change back to calling directory, if necessary
if exist('currentdir','var')
    cd(currentdir)
end
